Large-scale Detection of Marine Debris in Coastal Areas with Sentinel-2

Detecting and quantifying marine pollution and macro-plastics is an increasingly pressing ecological issue that directly impacts ecology and human health. Efforts to quantify marine pollution are often conducted with sparse and expensive beach surveys, which are difficult to conduct on a large scale. Here, remote sensing can provide reliable estimates of plastic pollution by regularly monitoring and detecting marine debris in coastal areas. Medium-resolution satellite data of coastal areas is readily available and can be leveraged to detect aggregations of marine debris containing plastic litter. In this work, we present a detector for marine debris built on a deep segmentation model that outputs a probability for marine debris at the pixel level. We train this detector with a combination of annotated datasets of marine debris and evaluate it on specifically selected test sites where it is highly probable that plastic pollution is present in the detected marine debris. We demonstrate quantitatively and qualitatively that a deep learning model trained on this dataset issued from multiple sources outperforms existing detection models trained on previous datasets by a large margin. Our experiments show, consistent with the principles of data-centric AI, that this performance is due to our particular dataset design with extensive sampling of negative examples and label refinements rather than depending on the particular deep learning model. We hope to accelerate advances in the large-scale automated detection of marine debris, which is a step towards quantifying and monitoring marine litter with remote sensing at global scales, and release the model weights and training source code under https://github.com/marccoru/marinedebrisdetector

==> figures/results/copy_used_files.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "443931fc",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "copy used files.ipynb     \u001b[34mmarinedebrisdetector_\u001b[m\u001b[m     sync.sh\r\n",
      "\u001b[34mkikaki\u001b[m\u001b[m                    \u001b[34mmifdal\u001b[m\u001b[m                    used_files.txt\r\n",
      "\u001b[34mmarinedebrisdetector\u001b[m\u001b[m      reduce_number_of_files.sh\r\n"
     ]
    }
   ],
   "source": [
    "!ls"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "2760b09f",
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"used_files.txt\", \"r\") as f:\n",
    "    lines = [f.replace(\"\\n\",\"\") for f in f.readlines()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "261d7636",
   "metadata": {},
   "outputs": [],
   "source": [
    "import shutil\n",
    "import os\n",
    "#shutil.copyfile(src, dst)\n",
    "\n",
    "for l in lines:\n",
    "    l_ = l.replace(\"figures/results/\",\"\")\n",
    "    src = l_.replace(\"marinedebrisdetector\", \"marinedebrisdetector_\")\n",
    "    os.makedirs(os.path.dirname(l_), exist_ok=True)\n",
    "    shutil.copyfile(src, l_)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "6ffdd96b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'marinedebrisdetector/unet++2/qualitative/accra_20181031-0_mask.png'"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "l.replace(\"figures/results/\",\"\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "81dc5954",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "copy used files.ipynb     \u001b[34mmarinedebrisdetector\u001b[m\u001b[m      reduce_number_of_files.sh\r\n",
      "\u001b[34mfigures\u001b[m\u001b[m                   \u001b[34mmarinedebrisdetector_\u001b[m\u001b[m     sync.sh\r\n",
      "\u001b[34mkikaki\u001b[m\u001b[m                    \u001b[34mmifdal\u001b[m\u001b[m                    used_files.txt\r\n"
     ]
    }
   ],
   "source": [
    "!ls"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "058a7c3f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> figures/results/reduce_number_of_files.sh <==
find . -name '*yscore_overlay.png' -delete 
find . -name '*mask_overlay.png' -delete
find . -name '*overlay.png' -delete


==> figures/results/sync.sh <==
rsync -avz uni:/data/marinedebris/results/kikaki/randomforest/plp2021 kikaki/
rsync -avz uni:/data/marinedebris/results/kikaki/randomforest/plp2022 kikaki/
rsync -avz uni:/data/marinedebris/results/kikaki/randomforest/qualitative kikaki/

# no_refinement
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++1_no_label_refinement/plp2021 marinedebrisdetector/unet++1_no_label_refinement/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++1_no_label_refinement/plp2022 marinedebrisdetector/unet++1_no_label_refinement/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++1_no_label_refinement/qualitative marinedebrisdetector/unet++1_no_label_refinement/

rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++2_no_label_refinement/plp2021 marinedebrisdetector/unet++2_no_label_refinement/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++2_no_label_refinement/plp2022 marinedebrisdetector/unet++2_no_label_refinement/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++2_no_label_refinement/qualitative marinedebrisdetector/unet++2_no_label_refinement/

rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++3_no_label_refinement/plp2021 marinedebrisdetector/unet++3_no_label_refinement/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++3_no_label_refinement/plp2022 marinedebrisdetector/unet++3_no_label_refinement/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++3_no_label_refinement/qualitative marinedebrisdetector/unet++3_no_label_refinement/

# no_refinement
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++1/plp2021 marinedebrisdetector/unet++1/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++1/plp2022 marinedebrisdetector/unet++1/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++1/qualitative marinedebrisdetector/unet++1/

rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++2/plp2021 marinedebrisdetector/unet++2/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++2/plp2022 marinedebrisdetector/unet++2/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++2/qualitative marinedebrisdetector/unet++2/

rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++3/plp2021 marinedebrisdetector/unet++3/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++3/plp2022 marinedebrisdetector/unet++3/
rsync -avz uni:/data/marinedebris/results/marinedebrisdetector/eceopc/unet++3/qualitative marinedebrisdetector/unet++3/

rsync -avz uni:/home/marc/projects/marinedetector/checkpoints/flobs-segm/unet++_2022-10-24_no-refinement_wde-12/plp2021 ours/
rsync -avz uni:/home/marc/projects/marinedetector/checkpoints/flobs-segm/unet++_2022-10-24_no-refinement_wde-12/plp2022 ours/
rsync -avz uni:/home/marc/projects/marinedetector/checkpoints/flobs-segm/unet++_2022-10-24_no-refinement_wde-12/qualitative ours/

rsync -avz uni:/data/marinedebris/results/mifdal/unet-posweight1-lr001-bs160-ep50-aug1-seed0/plp2021 mifdal/
rsync -avz uni:/data/marinedebris/results/mifdal/unet-posweight1-lr001-bs160-ep50-aug1-seed0/plp2022 mifdal/
rsync -avz uni:/data/marinedebris/results/mifdal/unet-posweight1-lr001-bs160-ep50-aug1-seed0/qualitative mifdal/


==> figures/training_curves/training_curve_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "76e76aa4",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "e5ad16b5",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv(\"wandb_export_2022-12-07T19_27_01.034+01_00.csv\", index_col=0)\n",
    "\n",
    "models = [\"unet++1\", \"unet++2\", \"unet++3\"]\n",
    "val_loss_unetpp_mean = df[[f\"{n} - val_loss\" for n in models]].mean(1)\n",
    "val_loss_unetpp_std = df[[f\"{n} - val_loss\" for n in models]].std(1)\n",
    "\n",
    "models = [\"unet1\", \"unet2\", \"unet3\"]\n",
    "val_loss_unet_mean = df[[f\"{n} - val_loss\" for n in models]].mean(1)\n",
    "val_loss_unet_std = df[[f\"{n} - val_loss\" for n in models]].std(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "e51d104b",
   "metadata": {},
   "outputs": [],
   "source": [
    "df_curves = pd.concat([val_loss_unetpp_mean, val_loss_unet_mean, val_loss_unetpp_std, val_loss_unet_std], axis=1)\n",
    "df_curves.columns=[\"unetpp-mean\", \"unet-mean\", \"unetpp-std\", \"unet-std\"]\n",
    "\n",
    "df_curves = df_curves.rolling(10).mean()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "136586ba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAaIAAAB2CAYAAACK05fiAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8/fFQqAAAACXBIWXMAAAsTAAALEwEAmpwYAAA0jUlEQVR4nO29eZhdVZno/Xv3cIaah8xzAgQImQhJUCIIjUxXGgFt9UrbgOP16Yu2fVvF4VPsftrrZ9OKip8jil5xaBFw4trccEGCIEMgDBkYAhkqY1UlNZ06wx7e7491qlJJqpKTqlN1Ksn6Pc9+zjn77L32u9ce3jW8g6gqFovFYrFUCqfSAlgsFovl5MYqIovFYrFUFKuILBaLxVJRrCKyWCwWS0WxishisVgsFcWrtADHyuWXX65//OMfKy2GxWKxWI4NGeqP465H1NbWVmkRLBaLxVJGjjtFZLFYLJYTi6MqIhGpFhGn+H2+iFwlIv7oizZKxBHEcaWlsFgsFkuRUnpEjwApEZkOPAjcCNw5mkKNKoUe2HAvRGGlJbFYLBYLpRkriKr2isj7gW+q6ldE5NnRFmxUaX0Zgl/ConeAl6y0NJZxRhAEtLS0kMvlKi2KxXLckUqlmDFjBr5f+sBZSYpIRN4IXAe8/xj2G990bIN1d8Hid0GiutLSWMYRLS0t1NbWMmfOHESGNPSxWCyHoKq0t7fT0tLC3LlzS96vlKG5fwA+DdyrqutFZB7w0PDEHGd074G1d8L+LcPbP47KKY1lnJDL5WhubrZKyGI5RkSE5ubmYx5NOKoiUtU/qepVqvr/Fo0W2lT1o8MVdNyR64LnfgEvPwBhofT9evbCX74NrS+NnmyWimGVkMUyPIbz7JRiNfczEakTkWpgA/CSiHxiGPKNX1Rhx1p4+ofQ2XL07fPd8Px/mM8X74FXVtvekcVisQyTUobmFqhqF3A1cD8wC3jvaApVMbL74dm7YPuTQ28TFuCFXxkl1EfLU/DsT00vyWIZR2zZsoWf/exnlRbDMgqcSNe2FEXkF/2GrgZ+o6oBcOJm09MYXn3Q9HTC/CH/KWz8rZlbOpSunfDUHfDMT2D3i9Y83DIuONLL6pZbbuHOO+884r4XXnjh6AhmGTEnmyL6LrAFqAYeEZHZQNdoCjUuaH3JGDK8uho2/NbMIz31A2h75cj7de6Ajb+Dx283w3evroad62xvyVIyW7ZsYeHChf2/b731Vm655RYALrzwQj71qU+xcuVK5s+fz5o1awCIoohPfOITrFixgsWLF/Pd734XgJtvvpk1a9awdOlSvva1r5Vd1ltuuYXrr7+eSy+9lDlz5nDPPffwyU9+kkWLFnH55ZcTBAEAa9eu5c1vfjPnnHMOl112Gbt27QLg+9//PitWrGDJkiW8/e1vp7e3F4AbbriBj370o5x33nnMmzePu+++u+yyV4KxurYPP/wwb37zm3nnO9/J/Pnzufnmm7nrrrtYuXIlixYtYvPmzQC0trby9re/nRUrVrBixQr+/Oc/A/Dkk09y3nnncfbZZ3Peeefx0ktmLvzOO+/k2muv5fLLL+e0007jk5/8ZFnq5ahm2Kr6DeAbA1ZtFZGLynL08U7vPrMMhyAL7ZvNAiACc94Es1eZ75bjgi/+bj0bdpa33bVgWh1f+Ouzhr1/GIY8+eST3H///Xzxi19k9erV3HHHHdTX1/PUU0+Rz+dZtWoVl156KV/+8pe59dZb+f3vf1/GMziYzZs389BDD7Fhwwbe+MY38utf/5qvfOUrXHPNNfzhD3/grW99KzfddBO/+c1vmDhxIr/85S/57Gc/yw9/+EOuvfZaPvjBDwLwuc99jjvuuIObbroJgF27dvHoo4+yadMmrrrqKt7xjneUV/D/fTPsfqG8ZU5ZBFd8edi7l/PaPvfcc2zcuJGmpibmzZvHBz7wAZ588km+/vWv881vfpPbbruNj33sY3z84x/nTW96E9u2beOyyy5j48aNnHHGGTzyyCN4nsfq1av5zGc+w69//WsA1q1bx7PPPksymeT000/npptuYubMmcM+ZyhBEYlIPfAF4ILiqj8B/wx0jujIJxuq8PoaM4R35l+Dn660RJbjlGuvvRaAc845hy1btgDwwAMP8Pzzz/f3HDo7O3nllVdIJBIH7fvCCy/w3veaKd7du3eTSCS47bbbAHjwwQdpbm7mmmuu4fXXX6dQKLBt2zaWLl0KwMc+9jFuvPHGw+S54oor8H2fRYsWEUURl19+OQCLFi1iy5YtvPTSS7z44otccsklgGnhT506FYAXX3yRz33uc3R0dNDT08Nll13WX+7VV1+N4zgsWLCAPXsGGQ4/ARnJtT2UFStW9NfzKaecwqWXXgqY6/LQQ8YDZ/Xq1WzYsKF/n66uLrq7u+ns7OT666/nlVdeQUT6e7YAF198MfX19QAsWLCArVu3jr4iAn4IvAi8s/j7vcCPgGtHdORKEQVH32Y0ad8MT/8ITn0LNM0D9/j3DT6RGUnPZbh4nkc8IB7ioT4ZyaSJBuK6LmFo5iJVlW9+85sHvcjBDNEMZNGiRaxbtw4ww2pz5szhhhtuOGibe++9FzDDSDfccMNhZRxKnzyO4+D7fr/5ruM4hGGIqnLWWWfx+OOPH7bvDTfcwH333ceSJUu48847DzpWX7l951d2RtBzGS6jeW0PZWD9OY5z0HXqKzuOYx5//HHS6YMbxjfddBMXXXQR995772FzhQPLHSjnSChljugUVf2Cqr5WXL4IzBvxkStBFMKvrofN/9cYJVSKXCe8+Gv4823GKGL3i0ZB7VhrZNv4e+jeXTn5LBVl8uTJ7N27l/b2dvL5fEnDapdddhnf/va3+1uuL7/8MplMhtraWrq7u4+y9+hy+umn09ra2q+IgiBg/fr1AHR3dzN16lSCIOCuu+6qpJhjwni7tpdeeim33357/+++RkpnZyfTp08HOKJBS7koRRFlReRNfT9EZBWQHT2RRpnmU6HlSXjhbggrHEssCoxRxMbfGcOGlx+AbU+Yceu1Pza/Axvv7GTD930+//nPc+6553LllVdyxhlnHHWfD3zgAyxYsIBly5axcOFCPvzhDxOGIYsXL8bzPJYsWTIqxgqlkEgkuPvuu/nUpz7FkiVLWLp0KY899hgA//Iv/8K5557LJZdcUtJ5Hu+Mt2v7jW98g6effprFixezYMECvvOd7wDwyU9+kk9/+tOsWrWKKBp9H0k5WpdXRJYCPwbqMRn29gE3qOpzoy7dICxfvlyffvrp4ReQ64R7PgSvPACpBlj4DqhqKpt8ZSdRBadcDFMWHn1bS1nYuHEjZ555ZqXFsFiOW4Z4hoa00irFam4dsERE6oq/j3/T7alLId1k0kE882M440qYcFqlpRqcQq/pMbW9DPMvN4rJYrFYTiCGVEQi8o9DrAdAVb86SjKNDQ2zYNn1sP5eWP9rmH4OzLsInHFqPND6kgk/dPoV41dpWiwWyzA40hxR7VGW459UA5z9Xpi+3BgKPPsT6G2vtFRDU8iYua2WEQxNWiwWyzhjyOZ/0TruxMfxjCl1w2x46X4zVHfW26FxdqUlG5pXV0Oq3vaMLBbLCUEpVnMnBxNOg+U3QrIOXviPo4fyqSSqsOE+6NpVaUksFotlxFhFNJBkHSy9Dmomwfp7YM+LlZZoaKLQRAHPdlRaEovFYhkR43RmvoL4aVj8bmPAsOn30L0L6mdB7WRI1oNGZh4p0wZhFiadVblwPYWMcYxd/j4bv24U+dr/ebms5X38kvllLe9IbNmyhccee4z3vOc94+aYF154IbfeeivLly8fM5mG5KH/Wd7yLvp0ecs7AsO5tl/60pf4zGc+M+h/t9xyCzU1NfzTP/1TuUQsmVIS4yVF5D0i8hkR+XzfMhbCVQwvCYveCRPPhB3PGDPvJ75jIiGs+XdY+yPY9DszV/PEd2DbXyoXOqhnL7RuqsyxLeOeSqSBOJHSE4xnhlPPX/rSl0ZJmpFRytDcb4C3ASGQGbCc2DgeLHgbnP8/4Ozr4bTLYPJZMPs8OPNtsPz9cM6NUD8DXn8Ynvoe7Flv5m/Gmq2Pjf0xLaPG8ZQG4k9/+hNLly5l6dKlnH322XR3dx92zGw2y7vf/W4WL17Mu971LrLZ4zcwy0gZq2u7a9cuLrjgApYuXcrChQtZs2YNN998M9lslqVLl3LdddcB8K//+q+cfvrpvOUtb+lP9VAJShmam6Gql4+6JOMVx4O6qWYZjEV/Ax3b4LWHTC9p/2tGablHjoxbVnr2GuMKa0V3UjCe0kDceuutfOtb32LVqlX09PSQSqUOO+ZXv/pVqqqqeP7553n++edZtmzZqMhyIlCua/uzn/2Myy67jM9+9rNEUURvby/nn38+t99+e388ubVr1/KLX/yCZ599ljAMWbZsGeecc84Yn7GhFEX0mIgsUtUyJ+44gWiYZfyRtj4GWx81AUsXXA3VE8dOhq2PWUV0kjCe0kCsWrWKf/zHf+S6667j2muvZcaMGYfJ+8gjj/DRj34UgMWLF7N48eKy1MOJSLnSQKxYsYL3ve99BEHA1Vdf3X8NB7JmzRquueYaqqpMtJarrrqqvCdzDJSiiN4E3CAirwN5TLwgVdXj825K1MLMldDyVHmH0cQxie/qZ5iQPM/8GGashImnQ/Wk0Tcm6NoJ+14zqSUsxzXHUxqIm2++mbe+9a3cf//9vOENb2D16tWDbifWmAYYuzQQF1xwAY888gh/+MMfeO9738snPvEJ/u7v/u6w7cbLdSlljugK4DTgUuCvgSuLn0dERH4oIntFZFAbaDF8Q0ReFZHnRWRs+uuOA6deDIvfCYnq8pffOMf4IzXOgW2PG8OGJ79j0jsUesp/vIHYuaITgvGWKuBIbN68mUWLFvGpT32K5cuXs2nTpsOOecEFF/SneHjxxRd5/vnnR02e8c5YXdutW7cyadIkPvjBD/L+97+fZ555BjDRv/vKueCCC7j33nvJZrN0d3fzu9/9rkxneeyUEvR0q4gsAc4vrlpTYuTtO4HbgZ8M8X+fgjsNOBf4dvFzbGiaZ8yeN/3B9CTKSaLGRPUu9EL7KyZg6Y6nYfdzJp7dlCWj00Pq2G7mqxpmlb/sk5ixNLeGg1MFzJ07t+RUAVu2bGHZsmWoKhMnTuS+++47KFXADTfcwMc//vGyynrbbbfx0EMP4bouCxYs4IorrsBxnIOO+ZGPfIQbb7yRxYsXs3TpUlauXFlWGUbEGJpbw9hd24cffph/+7d/w/d9ampq+MlPzGv4Qx/6EIsXL2bZsmXcddddvOtd72Lp0qXMnj2b888/fygRRp1S0kB8DPggcE9x1TXA91T1m0ctXGQO8HtVPSyHgYh8F3hYVX9e/P0ScKGqHjFcwIjTQByKKmxZY3oTo2nx1tsOL/8ROrdD3QwTSbt6QvmPk6iG0/8LTDi1/GWfJNg0EBbLyDjWNBClDM29HzhXVT+vqp8H3oBRTCNlOrB9wO+W4rrDEJEPicjTIvJ0a2trGQ59UOEw9wI461rwRtHSraoZlrwH5l8BvW2w9ofGDykosylrIWMiLmy6H8JCecu2WCyWUaAURSTAwBR9EUfQbMfAYGUM2iVR1e+p6nJVXT5x4ihZok2cD8tuGN0keSIwdQms+CBMWWQifj/5XWM4EZc5C+Ku5+DpO2D/lvKWa7FYLGWmFKu5HwFPiMi9xd9XA3eU4dgtwMwBv2cAO8tQ7vCpboYl74Zn/hfkR2+Cl0S16RlNO8cYMWx+ELY8Cg0zTRTwhtnG9Huk80jZDlj3c5h0hsnymqori/gnA6o6biyKLJbjiaNN9wxGKcYKXxWRhzFm3ALcqKrPHvORDue3wH8XkV9gjBQ6jzY/NCak6mHxu2DdTyHIHX37kVAzyRxr/xZo22QMDdpfNf81zoXTLoV048iPs3cTtG82USFmrATXhhg8EqlUivb2dpqbm60ysliOAVWlvb2dVCp1TPsNaawgInWq2iUig45Vqeq+IxYs8nPgQmACsAf4AuAX9/2OmCf8duByoBej4I5qhVB2Y4Wh6NgOz//CRLkeS3KdJhvr1kdBY5h1Hsw8Fxy3POWnG4zl3qSjW+ucrARBQEtLy2E+HhaL5eikUilmzJiB7/uH/jVkq+5Iiuj3qnpl0ZF14EZ9Dq0V8ZwcqSLqyYe8vKebZbNK6Gm0vQLr74N4jJURmKHBV1dD20vG0GHeRdB0SvnMvhtmmoSAtVPKU57FYrEcmWNXROOVkSqirlzAHWte54wptVx85mQS3lHsNfI9xphg5zOVsUJrf9XMIWX3Q/1Mo5DqppWnbMeF+ZcZAwqLxWIZXYZvvi0iD5ay7nhj0+5ufvnUNvZnjqJckjVwykXwhr+HueeXb4isVJpPheUfgFMvMb5Iz/4ENv62PPNXcWTMvDc/VJmo4RaLxcIRFJGIpIrzQxNEpFFEmorLHKBMTfLK0tZT4OdPbeO11hJC7/gpE0tu8bvGPhGe48L0c2Dlh82cUesmWHsHdGwtT/nb/mIy0lYqp5LFYjmpOVKP6MPAWuCM4mff8hvgW6Mv2tiQD2J++9xOnnitvTSzw8bZcM71oxMV4Wh4SeN8e/Z7TXqK535u0k+Uwwep9WVYd5dxiLVYLJYxpJQQPzeVEs5nrCjXHNFgnDqphsvOmnL0eSOAMA+vPGB6J2NtWQcQFYwP0q51xu9o4dvLkwOpqskEhC2H2bjFYrEcYGTGCiKyEFgA9BuHq+pQwUxHldFURAATahJctWQ69VWHmR4OTlgwBgWtm8xnuSMkHI3dL8BL90PddFj0DvCOzX5/UBJVJlX6UMkALRaL5dgZkbHCF4BvFpeLgK8AlcugNMr0zRtt39db2g5eAiYvgIXXmtTiY+0AOWWROW73TuP3VI7YdYVeM0z3ymozZDfajr0Wi+WkppShuReAJcCzqrpERCYDP1DVo+YkGg1G2iNqz+T5yWNHn+R3RHjz6RNZOrPh2A6w81l46Y/DE24ktL8K6+81Q2tn/LWJ2lAuREx5qQaT4iJZA8k644uUqi/fcY5EFBhnX7/K9NgsFsvxxvCH5kTkSVVdKSJrMT2ibuBFVT2rvDKWxkgUkaryzu8+Tk8+5A3zmqlLHX34LeE51KV96lIe9WmfqfVpZjalqUocIUzOlj/D648MS8YRsX8LbLjXzF9NXgRzzh/9+HLphmJ8vJlmePDQoLFhHnr3Qa7DxL7LdULQaywBHc8sUWDWFXpMb0wEHN+EIhIHcl0HjChcH2asMNEm/DIMQ1oslrFiSEVUStCxp0WkAfg+xmquB3iyPHKNLUGkLJhWx0//so2X9/SwdEYDy+c0kvKH9g0qhDFt3XnauvMAPEsHItBck+SUidWcM7uRpHfI/nNWmSGylqdG83QOp3EOrPxvJjPsjrXQuhGmnQ1TFpsgqqNBtsMsu4q5Ev0U1E4z4Yl624xDcDmJApM7asdak/K9+TRzbk4pgeQtFst45JgiKxR9iOpUtWK5fsthrPC1B17mL6+1s3F3N0nP4c3zJ3Lm1OH1HKoSLm+Y18yi6fU4ziEKf9/r5qXZsW3Y8g6bXAe8vgb2bgDUDK1NOgsmnG56MScSrm9CFdVNg9qp5ru1+rNYxhvDijW37EglquozIxRqWJTTaq61O8/DL+1lZ2eOM6bUctHpk0oz3R6E5poEZ06toybp9S9J38FzHPyeFmTr4+VPSV4KhYzpGe1ZD93F4OapBtN7apxj4te5JVoIHk/4aaOYGmaZocPaKWNvSGKxWAYyLEX0UPFrClgOPFcsaDHwhKq+qcxClkS5zbfjWHlyyz6efH0fdWmfKxZOYXJdeeceRMxc0xy/k/nZ55gUtFCT9HDG+sXYuw/2vwb7t5peWpQHLw3TlsK0ZZCsHVt5xhIvCTOWw6w3npiK12IZ/4zIWOEXwL+q6gvF3wuBf1LVG8opYamMlh/Rjv1Z/rh+N5lCyOLp9Zw7r5n0EeaORkJ1vpW5HY8zMd5LOuFRlXARzBxWIYqJYqU25dFcnTiyUcRI0Nikuti5FtpeNkYBE880Bg4n2tDdQFL1Jur4xPmVlsRiGfeEUUw+jHFESCdG/D4ckSJap6pLj7ZurBhNh9ZcEPHY5nZe3NFJwnM4d24Ti2c04B4691MGRCPm7H+cyT0bjrhdVcKlIe3jOoLjCK4IKd+lNlXGHlW2w0z+71pnFNSMlTDrDaYXcaLSOBvqZ5i5pHSTSbVhrfDGBlXo2WusJF3fRAQZGBVE1QwjuAkzxDrWgYZPInJBRHcupDsX0JkN6OgN2N9bYH9vQG8+JIyNfjhndiMXzB+xwdOIFNHPgQzwU0xeor8FalT1v45UquEw2pEVANp68qx5pY1t+3rxHKGhyqepKkFjdYIZjWmm1acPN0wYJpO7NzCn4zFE42PazxGoTRmz8pqkR1XSI+GO0HIs3wWv/8nMJ/nVJj1Estb47fjVJmpEmDNLVDAvCi8JbtL4FqWbju+XRlWTMXaomw5VjcZnyUuZl2G+BzJ7IdNqoqBHIWhUjKShpkeJmM+aiSZqet0Ma80Hpq66dpjh4M4W43x9LClVXN/4r6XqTW89VW+uS78LgH/gu+ubT3EOLImasclKHMfGDSHIQpg1ecxUTeMOMQ0dL30gaHIhA0HGuCx4SeObl6obVgMwipWubECmEOI5Dp4r+I5DPoxo7cnT3lOgPZOntxARhDFhrOTDmCjfS1N2K03ZLVQF+widJKGTInSSxGLuXUGZOm8Ry1euGmkNjUgRpYCPABcUVz0CfFtVK+JuPxaKCIzP0bZ9vWzd18v+jGkhdGZNdOqU5zBnQjXzJlYzp7kaf4QKoDa3i1PbHyIZjczUOeEK6YSHIyAiCJD2XSbVJQ83MT8SXTtNHLuulmMTQFwTDLZ6kok4EYUQB8bkWuMBD6WabR3HfGpsFFtUMNtWNRll0OeXlGmFrl3G2EJj05tpnGsU33g2QPBTxlhCtfhyyhm/KijKLeZ84sC8tOLY9NBqJxuFmG464F/VZwZf3QxVE0w9J6pH/xyiwMwt5ruMP1eYNTLWTC42PA6596MQsvuMss60GsXTueOg5JJBFNOdD8kFEVGsRLESx4rvOaR8l7TvkvIdHBFEQIZ4f8WqFMKYQhTjOoLnCL7rHD5SII6pt5opRm4vecCHTZwD1yXMmXnTvu9h8XvfvRmH4KWJ/SrybhWRujhhD06QwS1kcOPcYaFqYlUyhZB8EOO7DknPIeEdLKOqEqkSFusilARZr5aMU0u31BC41VSnklRXpaipShGGEZ09vXT1ZslkeunJ5ink86CmjgMnReikCNw0IHhxvrjkcOMAR0McDfGjLLWFPSU1gmtOPY9Fb772qNsdBZsYr49SFdFgFMKYbft6ea21h9fbMuTCGN8V5k2s4fTJtcxqqhr2MJ4bF5jZ8RRTejaQiVySToQn5bk2AjRWJ5hSl6I66eI60v9wB1FMVy6gKxeSK0Sk/OLLIOFS7Ql+nCu23IpOqF6xVecmzMPZ9/DmukyPoWcvmtkLUYg6HpF4xOIS4xDjoAgKOBojxIhGIC7q+KibQByXZGEfbr7zsPOIk/Uo9P+niVri+plEtdOIaqajVc0kfA/vZOmFJGuK5upTTVzA+lnla/l37yFoeYaebc8RFXIo9Eenj9W8YCNcCm4VQRgRhiFhFOFEOTwxPfb++6z4SMSx0pMPyYfH3vsXERyhXzlFsRJEgz8ffY/gQU/igBe/YMrpkzHhOSTcAwoiiGKCWAmL87WRKqrmmH3KYjAEY5SU8Bx81yEXRGQLEYduLUVxVDnsv/FCqEJnmKAr8umKEuQnLODdV14+UkOuYVnN/YeqvrMY4uewjVR18UgkGi4jVUS9hZCfPbGN7tzIImbHsbKjI8tLe7p5dW9P/8OV9Jxii85FBMJICWNzQ/dVogC+69BUnWBCTZIJNQnyYcyOjiy79nezL2te141enolejgl+jka3QINXoMHLM9nPMSvRQ8I5tge6D8E8gK4jFML4iA9D0nOMOXrKI1l8wBKug+uYBzYfxhRC85kNInJBRD6IGOIdUTJ+1EtdYS812k2320iXN4HQNQ9BMuyiPreDhtwOavO7ScQmvl4kPlm/gbxfT5hsJEo1oEkznOMmqkl4LknftEpLUVaKkgtisoUQKc7NJb1BWtyD7BdGal5okR6UXkTkwIuv7HOPrgcNs9GmeYQ1U/ETadP691KmR9OxzSxdOyFRQy49kYzfTDc1RPkeNNdJnOsi7mih0L6d3kFeomVDFSHG0QhHQ0SjYhMFRBUVIXRSROKP714vRqGEKnii413Ug1CF7tinI0zQEfi0Bx6b8/VsLjSwPV9DdEj/7vt/t5xLFkweySGHpYimquouEZk9+ElombKyHRsjVUR97O3K8Vpbhlf29vRHTRguUaxs3ZdhT1eeXBCRK0RkQxOF23McvOJLX4R+lZ4LY9p78nQNUIhJz2FaQ5qpdQmqsrvJZ/bTFiRpC1J0RAkCPTC85hAzI9HL3FQ3vsT0Rh69sUc2dumNPXKxSzZ2SToxi6v2sbS6nUVV+0k7Ri5VKKjDniDNrkIVu4I0HWGSajek2gmocQNmJDLMTfaM74dLlWTUTW1+DzWFvaSDTlJhJ8mo56C7PhKPjtRMtjasJO/V4RWVwMCWfv/YuuugqmQK0WGtXwE8V/qVUV/dqJpyFNP4KOUF7jpCwhXc/jF9McqyOETlu0IQKfkw6m8wpIrKNOW7BFFMJh/Skw/pzUcEUdzfYteirMbAxSjAgYRRPOLGwrHgRTkaci1UB+1UFdqoDtrx46M/dzEugZui4FaT9erJ+fVkvXpCJ00srulxOx6KQywuKi6xOCjF+aFjJFboihK0hSnagiRdkU8m9slEHpnYoytK0Bkm6CyuD9QhVHOcGqfA/HQX81OdnJLqIlKHjihBR5igN/ZIOyHVTki1G5KSCFe0uMQkJSLtRKScCF9iOqME7UGSfWGSQB2avDwT/BzNXh5XlGzski0+56E6hCqE6hADLopTLDsTevQEMRQyJMIe3LiAoyGuhqQ0yyxpZY7sZpbsISlhsc6FEI+spMk4teTdGmiay7SrPk9y2ogiu9mhuaFQVZ5r6eTPr7ZROMYhg3JQCGPaM3k8x6G5JnFQaztd2Mcp+x6hprAXVcjEHh1hgl1BFa/lank9b5ZYodoNqXIi0k5IlRMWb+qQrijBC72N9MY+LjG1bkBeXXKxix5yX6Sd8LD10/wM59ft5k21e5jgH5vCVoW8uvTGLvnYHDOvRkF2Rz49kU935OOKMsHLMcHP0+zlmOxnGWlnwYlDklEXybCbVNhNOuxkYuZlRGN21S5kR93ZRE4Z8jedwORily35GnojjxghUnNRXFE8ifFEKcQOu4M0u4IqdhfS5NTFARyUBAHnyotcrE+wnPV4RAS4bGUarzKTXUwgj0+ATwGPlBPT4AXUuwUa3DzV9JKOM6TjXqribmrCDtJx6fOoMUKESxc1bJNpvMY0XtWZbNA5vKaTyRUVScyBRkkudg9q8PWRkIhqJ6TOK1DvFqh3A6rdgITE/XWxN0jxcraencHhc3cu8UE9jDoyzJBWpksb06WNOnqpkjxV5PAIeU2nsUlnsSmeRRt11JGhWbppooukHMikLMWnVVAclCpyzJNdnOrs4BTZyRzZTZ0MHpE/j0+H00iX20DOq8f1fKqlgEuEoxF+1EsiypCIMiTjLM51v4JTLiq5/gdhWD2ibgYfwhRAVXWUo2kOTrkVUR+d2YDVG/awrdT0D2OFKhMzLzOlZz3VhbZhFRGq8EqujnWZZnoin6QTkRTT+pro55jq9zIlkSXtRMQKvbFHT+SzPtvAo11T2JRrAKDBzdPo5Wn0CtQ4AV1Rgv1hgn1Rkmzs4WIeSFeUQJ1Bld2hOMTEhwwBpJ2QU1NdnJbqZEYiQ2eUoC1I0Rqm6I58InWIVIgRYqV/3skVZarfy+xkD7OTPUz2sygQF7dNR90syTzG7NxG8k6a9uRMsn4T2UQjeb+ByEkQiXdYSzpSc5yqsIPm3Fbq8rtNy9vxiMQnEr//eyweOSfNXhrZHk9kW9jI3rCK9oJPR+iRiVxCSeA6kJCYWqfAGf5uznS2M0d2U+MUSLiQcITY8enxGtkjE+iIUsQIjV6eejfAPWT+UBWysUtP7NMTeWRjj0iFCCFSB0eUpEQknRhfIoJigyBbbCAU1KUQOxTUpTVI8Wquju2FahSYRAenO9uZL9uZJ7vxODCMFuLSSTUZqhDPo0kyTNc9TGcPs9lFDVnatY4H9Fz+U1fyukzHEYeExP3n0DdQsC9MsjdIHXY/DKSKHHNkN/WSIU2eKvJM8nqoc/JUSYFqKeATEirF3iFMYj+nO9uZwy48MY3NHtK8LjPZKVNwiUhSIEmBBCG+o/iiJJ2YFAWSmsPXAo4GRJIgcIvGAE6KyEkQOkkiJ4HiIBqRj4WOwKUh7qQ5bqcu3m966KpFxTH4OzfAoyAJFKFGD2RKjhGcYxwk7XFq6XCbybj1kKgm9mvI+3VGVvGIB7nPj0TNKW9k0QXXjNQK1PaISuXVvT28ureb19oy5IOx7yEdiep8K5MzG2nqfR2vhGGNcrEnSPGX7knsCdLsD5PsDxN0xz71bmAUk5un2g0J1bz0QhV8J+7voaWciFRR8SUdMwRR4wTUugFpJyRSYV+UpD1IsTdIsTlfxyvZOrYVavoVWUKM0qx1AzzMS8wpDkH03d2hOrQUqmgL00c8n4XyGjd597HYeY2psu+w/wNcMlTRTj274wZatY7F8hrznN0AvB5PQUWoJkcVOdLk+19wh5JXDwfFl4MTJmZJkiFNWnNUy5ENUHPq85LOpEUnmOE2zFBOO/W8rDPYFM1gfTybdsqTkmOK08E1yae5yFnHwvglqga8FPOSIhLPDGkiuBqR1BxmUMhQcNJk/QayXj3707PpSM0o+aUXqrAnSNMapPqHvcx9Jf3HVKDeLTA90ctEP1eyUY9oRDrooKbQ2r+kwg4Ul8gxjQgVpzh/ZY4Wi2eUjSSIHR83zuPHOfw4jxflcDUY8niReOS8OnJePXm3BhUHFdN3icQn79WQ98zQV+gkD6ojL8pRFeyjKmjHj3KErlF8gZMidg41SJH+5yQuHjN2yhs9pO60VZx1wTUjLWbkikhEJnFwhtYKRPIcfUXURxQrLft72b4vS2tPjtbuPJn82GVfFTGm11VJD98ROrMBvYXi8VWpLrRRn99BXW4nKg45r54wWU9zQwOTC1to6t1C0jXWQdmi9U42iBA4yETWHTCH5TjSb9EjInTnArbvy9KTr0AqdEwLf0+QptHNU+cGJc9VZSKPbYVq2oIUjmj/UFEMpjeFEKoQqIMX5WmO9lIf7UPjCI2Nb1AdGaY4+5konTTQTaszgQ3uGWxwzqDNaSJX7En0xh5RDCkJqJEcNZJjqrOfOc5epss+mqWDlBMX5y48EHDjADcu4GmBSHx6vQb2OhPZylTawxS9kUM2dCAucKrsYK62MEN3UR33EGJezhFCk3ZQzQEltk8a2enNoNWfRo/XDI7Tb/7saoAX5fCjXvw4R+QkKLjVRF4aT4TmaC+N4R4aCnupDVoRlNBJ0pGaQVdiMlm/iV6/sd9g5CBUcTTEi/NEjk/kHL+O0IKZq00lzDPSZ1jiuw6+awxNDjJ00fiAubcqIUJHNmJ/NiIvSRjQ/+mbQ1RV4qIV3kAjpvFA0nOoTXnUpvyDzt+dfS6cevFIix+RH9FVwL8D04C9wGxg4/GYj2ikZPIhm1t72LSrm52dWYbbmfQcEy7jUMu9mqTHmVPrWDCtjsYq/7AJ5lwQ9Xs+d/QGdPQW6MwGNNckmTexmllNVQd8mvLdsOt5E74n1zmizK37MgW27+89oAiBWNxia67WtMDEJR12kg46SIZdQw4/WOg3Q3ZECOOYIayBj44qiaiXdLifqsI+agt7qM3v6bciPFYi8ehJTKQ7MZmO9Ey6E5NK7skIkE64RT+eA35ssWq/CXQYadHoQsh7NeS8egpuFQW3moJbZRQ1oCJI8dz65ilSYRepsBNHh24MOmJkSLgOvYVoUDNxV/pMrM12fX49xpqyNKvIchOpkg+i/gZjPjQ+R0YJmPukULTALETxAbPyojl5EMVDGshEjk8mMZGgajJaMxk/WU0imSSZSJJIJEh7StpV0h7UJoTadOKAc3Z2n/EB69oBzafAKX810lMdkSJ6DvgrYLWqni0iFwH/VVU/NFKphkMlFdFAOrMBm1t72J8xyqAzG5DJh4f5NqR8l5qUR13KY2p9mumNaSbXJvGKfgZtPXlau/PUpX3mNleXLWLDYYQFo5Di8ID3uesXHSqLzpRBxjggdmyDzu3GOVHEmAD7VYRVE+lNTaU7OZlMopl0wjf+RgkPRWntNueyt6uXbE8XYb6XMJ9B870k4izJuJekZklToCbhUJt0qEmYVnsmUHoLMdlCgHa0mJ7JCYArUJPyqU/71KU9ahLeQQ2MWJVsIaInH5LJh/2xBvt8dTxH8FzTaxXMvEffy6dQ9JA/iKIVYTroKFpkgeeAikdOUmQlTV6SuHGhfyLajQN6E01kvQYQ8/KrSnpUJzyqky5ef8/K0Hf8IDIDQtXJA9sNScNMmHY2YXoC+7WGjpxxag1CU06fP5t5nkLiwd5LGpMKu6gK9pHSLI0poSklNKWgIeVRnzQWgsZ5OqJQCOjK5tFChnSwnyThiJ3Pxyuq2u/7hOsRNc0nnrIEt2k2VQlv5O+VOC5HlJARKaKnVXV5USGdrapxX9bWkUo1HMaLIhoKVe1vvfQ5yR2XxJEZcvDTY+7HEWa7aX/1KXq3riXfvQ8nkSZunAfNp5Csm0jaE6o8SHuK29sGndvRju3EhSyZfEh3LqQrFxzWsvT7hlg8B98RolgPamkafyhjKh3HiuOY1qhb9NhPeA5J15haD3wZR7Ee6OU4QtJzqEq4VCU8Up5zWM+2rHUVH/DlckTw3CNEGCiiaoYp+579vtBuR4tkMCya5sLs80yEiRKJY6U7F/b3FvvklOK16Atvdcx+WPluE+1h70azREPP74wpTjEiSZ9zcrrxQFSKrh1mNKNmskll0hcZIgqKUUsGhJrSyISlmrTAhOUaf4xIEa0Grgb+JzABMzy3QlXPK6OAJTPeFZGljKhCps0EJD1aa0zVhJXJF9OKFzLF4Ujtc/KBfZtNuBrL8BAx16LvhVgz2bz4etuLS5sJ2VTVZML/1Ew6PHX8eCHMm6SRba+Ye8NxzZCUxua+CXrNIk4xPlzKxFTsiyYS5sx2pfbcU3Um5l2i+kDcvKpms6Qbjhyjsa+lcPwzIkVUDWQBB7gOqAfuUtX2ox5V5HLg64AL/EBVv3zI/xcCvwH6Yu7co6r/fKQyrSKyDJs4gp3rYOujJtDkcKmeYF5I+Z5i7Lwy4KdM/LyaScWI4I1m+HTHM7D7OdPyHWsS1UbZ1E09EPvPRig/QBSa+IddO0zvJd9l7rEoANT0bprmFuMiNlRa2vHAiBTRx4FfqeoxRcAUERd4GbgEaAGewswtbRiwzYWY3EZXllquVUSWERPmoeVp00Pq3nNQQE6g2DqVg9e7HkxeCNPPMcoCzLh5odsopL6Iy0G22IpOmpZ0fyTlYq8sDotBTLvN4leZieC66UO3egsZaHnKhOapnnhg0cjM+2U7TGr4TCtk2g8/n1LpixreMNuc41gEVbWcTAypiEqJkFgH/KeI7AN+AdytqntK2G8l8Kqqvgb0Jdh7G3DkBDwWy2jjJWHOKrPEkcmNk91vgoim6k04fhGjAPLd5nOw3oDjmO1T5fHfGZJENcy7sLRt49icS76zGOG8GGVa44OjTGtUVIyRMVppmmdb7ZaKcVRFpKpfBL4oIouBdwF/EpEWVX3LUXadDmwf8LsFOHeQ7d5YNITYiekdrT90AxH5EPAhgFmzSp/0tFiOiuMWh56mHv5fovr46xU4xZQH1c2VlsRiKZljMenaC+wG2oFJJWw/WDfs0HHAZ4DZqroE+CZw32AFqer3VHW5qi6fOHHEWQItFovFMo44qiISkY+IyMPAgxiruQ+WmAKiBZg54PcMTK+nH1XtUtWe4vf7AV9EJpQou8VisVhOAEoxVvgy8AtVXXdMBYt4GGOFi4EdGGOF9wwcehORKcAeVVURWQncjekhDSmUiLQCFUlBMcZMAIYX5fTkwtZTadh6Kg1bT6UxnHpqU9XLB/ujlDmim4/xYH37hSLy34H/xJhv/1BV14vIfyv+/x3gHcBHRCTEmIi/+0hKqLjfSTE21+dIXGk5xju2nkrD1lNp2HoqjXLXU5nyCg9Ocbjt/kPWfWfA99uB20dTBovFYrGMb47T+DMWi8ViOVGwimj88r1KC3CcYOupNGw9lYatp9Ioaz0dd4nxLBaLxXJiYXtEFovFYqkoVhFZLBaLpaJYRVRhRGSmiDwkIhtFZL2IfKy4vklE/o+IvFL8bKy0rOMBEXFF5FkR+X3xt62nQxCRBhG5W0Q2Fe+rN9p6OhwR+XjxmXtRRH4uIilbTwYR+aGI7BWRFwesG7JuROTTIvKqiLwkIpcd6/GsIqo8IfA/VPVM4A3A34vIAuBm4EFVPQ0T1WJY/lwnIB8DNg74bevpcL4O/FFVzwCWYOrL1tMARGQ68FFguaouxPg6vhtbT33cCRzqfDpo3RTfV+8Gziru8/8Vsy+UjFVEFUZVd6nqM8Xv3ZiXxnRMpPIfFzf7MSY54UmNiMwA3gr8YMBqW08DEJE64ALgDgBVLahqB7aeBsMD0sUoMFWYEGS2ngBVfQQ4NIvkUHXzNkz0nbyqvg68ism+UDJWEY0jRGQOcDbwBDBZVXeBUVaUFmj2ROc24JPAwGx0tp4OZh7QCvyoOIT5g2JyS1tPA1DVHcCtwDZgF9Cpqg9g6+lIDFU3g2VamH4sBVtFNE4QkRrg18A/qGpXpeUZb4jIlcBeVV1baVnGOR6wDPi2qp4NZDh5h5eGpDi/8TZgLjANqBaRv62sVMctpWRaOCJWEY0DRMTHKKG7VPWe4uo9IjK1+P9UTBqOk5lVwFUisgWToPGvROSn2Ho6lBagRVWfKP6+G6OYbD0dzFuA11W1VVUD4B7gPGw9HYmh6uaomRaOhlVEFUZEBDOev1FVvzrgr98C1xe/Xw/8ZqxlG0+o6qdVdYaqzsFMjP5fVf1bbD0dhKruBraLyOnFVRdjsiLbejqYbcAbRKSq+AxejJmftfU0NEPVzW+Bd4tIUkTmAqcBTx5LwTayQoURkTcBa4AXODD38RnMPNF/ALMwD83fqOqhk4cnJSJyISab75Ui0oytp4MQkaUYg44E8BpwI6bRaetpACLyRUzW6RB4FvgAUIOtJ0Tk58CFmHQPe4AvYBKXDlo3IvJZ4H2YuvwHVf3fx3Q8q4gsFovFUkns0JzFYrFYKopVRBaLxWKpKFYRWSwWi6WiWEVksVgslopiFZHFYrFYKopVRBbLcYSIXNgXedxiOVGwishisVgsFcUqIotlFBCRvxWRJ0VknYh8t5hHqUdE/l1EnhGRB0VkYnHbpSLyFxF5XkTu7cvzIiKnishqEXmuuM8pxeJrBuQbuqsYGcBiOW6xishiKTMicibGY3+Vqi4FIuA6oBp4RlWXAX/CeKsD/AT4lKouxkTY6Ft/F/AtVV2CiYO2q7j+bOAfgAWYaNurRvmULJZRxau0ABbLCcjFwDnAU8XOShoTIDIGflnc5qfAPSJSDzSo6p+K638M/EpEaoHpqnovgKrmAIrlPamqLcXf64A5wKOjflYWyyhhFZHFUn4E+LGqfvqglSL/zyHbHSm+1pGG2/IDvkfY59hynGOH5iyW8vMg8A4RmQQgIk0iMhvzvL2juM17gEdVtRPYLyLnF9e/F/hTMSdVi4hcXSwjKSJVY3kSFstYYVtSFkuZUdUNIvI54AERcYAA+HtMkrqzRGQt0ImZRwITUv87RUXTFy0bjFL6roj8c7GMvxnD07BYxgwbfdtiGSNEpEdVayoth8Uy3rBDcxaLxWKpKLZHZLFYLJaKYntEFovFYqkoVhFZLBaLpaJYRWSxWCyWimIVkcVisVgqilVEFovFYqko/z8NyRthiOKPOgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x126 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,1.75))\n",
    "ax.plot(df_curves.index, df_curves[\"unetpp-mean\"])\n",
    "sns.despine(ax=ax)\n",
    "ax.fill_between(df_curves.index, \n",
    "                df_curves[\"unetpp-mean\"]-df_curves[\"unetpp-std\"], \n",
    "                df_curves[\"unetpp-mean\"]+df_curves[\"unetpp-std\"],\n",
    "                alpha=0.5)\n",
    "\n",
    "ax.plot(df_curves.index, df_curves[\"unet-mean\"])\n",
    "ax.fill_between(df_curves.index, \n",
    "                df_curves[\"unet-mean\"]-df_curves[\"unet-std\"], \n",
    "                df_curves[\"unet-mean\"]+df_curves[\"unet-std\"],\n",
    "                alpha=0.5)\n",
    "\n",
    "ax.set_xlabel(\"epoch\")\n",
    "ax.set_ylabel(\"validation loss\")\n",
    "\n",
    "ax.legend([\"unet++ mean\", \"unet++ std\", \"unet mean\", \"unet std\"], ncol=2)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"trainingcurves.pdf\", transparent=True, bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "67e8c670",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>unetpp-mean</th>\n",
       "      <th>unet-mean</th>\n",
       "      <th>unetpp-std</th>\n",
       "      <th>unet-std</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>epoch</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.964084</td>\n",
       "      <td>1.396502</td>\n",
       "      <td>0.179699</td>\n",
       "      <td>0.148600</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.931352</td>\n",
       "      <td>1.353544</td>\n",
       "      <td>0.124248</td>\n",
       "      <td>0.178372</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.826079</td>\n",
       "      <td>1.267602</td>\n",
       "      <td>0.100285</td>\n",
       "      <td>0.169168</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>95</th>\n",
       "      <td>0.664307</td>\n",
       "      <td>0.657623</td>\n",
       "      <td>0.065552</td>\n",
       "      <td>0.053494</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>96</th>\n",
       "      <td>0.673781</td>\n",
       "      <td>0.674330</td>\n",
       "      <td>0.054475</td>\n",
       "      <td>0.053296</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>97</th>\n",
       "      <td>0.671883</td>\n",
       "      <td>0.679178</td>\n",
       "      <td>0.068186</td>\n",
       "      <td>0.066559</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>98</th>\n",
       "      <td>0.697143</td>\n",
       "      <td>0.660360</td>\n",
       "      <td>0.052972</td>\n",
       "      <td>0.064448</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>99</th>\n",
       "      <td>0.686792</td>\n",
       "      <td>0.644767</td>\n",
       "      <td>0.061250</td>\n",
       "      <td>0.084943</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>100 rows × 4 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "       unetpp-mean  unet-mean  unetpp-std  unet-std\n",
       "epoch                                              \n",
       "0              NaN        NaN         NaN       NaN\n",
       "1              NaN        NaN         NaN       NaN\n",
       "2         0.964084   1.396502    0.179699  0.148600\n",
       "3         0.931352   1.353544    0.124248  0.178372\n",
       "4         0.826079   1.267602    0.100285  0.169168\n",
       "...            ...        ...         ...       ...\n",
       "95        0.664307   0.657623    0.065552  0.053494\n",
       "96        0.673781   0.674330    0.054475  0.053296\n",
       "97        0.671883   0.679178    0.068186  0.066559\n",
       "98        0.697143   0.660360    0.052972  0.064448\n",
       "99        0.686792   0.644767    0.061250  0.084943\n",
       "\n",
       "[100 rows x 4 columns]"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "084f6a73",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='epoch'>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "val_loss_unet_mean.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "8a02b614",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='epoch'>"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "val_loss_unetpp_mean.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "440b8d9f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ff8fb815",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

